Useful Features, Backward Scores: OOD in Language-Model Trajectories

Out-of-distribution (OOD) detectors prioritize inputs for closer inspection. Yet features that distinguish input groups need not yield a useful anomaly ranking. We analyze this gap in language-model trajectories under text-length control and fixed score directions. On Spam development data, an input adaptation of D^2HScore falls from raw AUROC 0.919 to 0.530 after length matching. On length-matched, held-out HateSpeech inputs, the same features yield AUROC 0.644 for a labeled linear classifier but 0.444 for an ID-fitted distance score. ToxicChat shows the same contrast. Feature-selection and backbone controls retain the main reversal pattern. Frozen Civil Comments and TweetEval irony tests also reverse (0.467 and 0.435), extending the finding beyond toxicity. In these contrasts, anomalous groups have farther centers but tighter spread. A labeled, fixed-center feature-space intervention changes rankings: equalizing spread helps some tasks and harms others. OOD evaluation must check the chosen score's ranking even when its features distinguish the classes.

==> anc/code_supplement/README.md <==
# Cached-numeric reproducibility supplement

This public ZIP accompanies the revised arXiv paper. From the extracted
`code_supplement` directory, run:

```sh
uv run --no-project --python 3.13 --with numpy==2.4.1 --with scipy==1.17.0 --with scikit-learn==1.8.0 python paper/verify_code_supplement.py
```

Alternatively, install those three packages in a Python 3.13 environment and
run `python paper/verify_code_supplement.py`. The verifier checks SHA-256
digests in `manifest.json` and fails if a reported numeric result differs.

## What this replays

- Raw and five-seed length-matched Input-D2H AUROCs on Spam and Jailbreak.
- ID-reference radial scores, matched geometry, and fixed-center spread
  equalization on ToxicChat, HateSpeech, Jailbreak, Spam, and Civil Comments
  validation/test. Six saved 1,000-draw paired estimates reproduce the
  intervention change intervals.
- Held-out same-source radius/scalar/vector readout AUROCs, the CivilTest
  vector-minus-scalar interval, and the four paired endpoint comparisons and
  their intervals from saved per-row scores and bootstrap estimates.
- TweetEval irony radial, 10-neighbor, linear-readout, and length-only AUROCs;
  the nine-feature logistic readout is refitted from the provided numeric
  development rows. Its 1,000-draw test-row bootstrap is regenerated from
  the fixed reference/readout, and its center/spread point estimates are
  recomputed. No tweet text, identifiers, or text hashes are distributed.

## Boundary

These are cached-feature and fixed-score numerical replays, not full model
forward-pass reruns. The ZIP does not contain dataset rows, model weights,
feature-extraction pipelines, bootstrap resampling code for the saved
intervention/readout/endpoint draws, or every exploratory and appendix
sensitivity analysis. Their intervals are recomputed from saved paired
estimates, not independently resampled here. The TweetEval AUROC intervals
*are* resampled by the verifier. Labels are used only for held-out evaluation,
diagnostic readouts, and the explicitly labeled spread intervention.

==> anc/code_supplement/manifest.json <==
{
  "paper/verify_code_supplement.py": "6c7d077002cd86c7a8579ebc672c0fcceb1683553e5c87b949d48551891ccb59",
  "src/utils/radial_analysis.py": "8140b0eed3737d3532f0ac670625d4f32e7369e588f031ad398084d0621e2a93",
  "README.md": "6d293037b659b647d4864b2ee50bc604ca93630593abed60ef21caaece683075",
  "numeric/civil.npz": "965b3b799ee591b7103ab4345880e092f577d4616bf4a1c1f8affec4ca191aea",
  "numeric/civil_validation.npz": "af53e6a7a98de26131b6d2b58b0197f3760b22449f3148ffa153f53d912f74b3",
  "numeric/irony.npz": "062ec5bb1d8658843b9c6fed330a983ab4c10753d0177ab07bd0c147ef983159",
  "numeric/ToxicChat.npz": "58129355553722ec783037b14f5092ca05f53a3d9a53833d2a8a88618f075f57",
  "numeric/HateSpeech.npz": "9f5a7914fee4009edd1ebab806510840a8961836541136fd0346e2417f6a6d75",
  "numeric/Jailbreak.npz": "47818a515ff531cad607d7060ab28fa8559421c6de8d67ade33701e707cb3a91",
  "numeric/Spam.npz": "993e7db97638303e1e4cc8c997b6b2468e646bb8169f2022f10ba126e0cbc4d4",
  "numeric/readout.npz": "e13050f159bbc937dbc37932b6c40c6e46da80bb6db8f3bfcbde3f8d8a15ac83",
  "numeric/endpoints.npz": "22174662f8e62744fb4e4e9b2ccef54aa46507c84ba790cd80791302ced02b88",
  "numeric/input_d2h.npz": "3bb84d3f9656eb5cd2b26a644ec97d6f41797562d84988d894b0ff2a079a2a9e",
  "numeric/intervention_draws.npz": "9f24f68339f53cb510385dee70d35fcbc5fa1da966d0b9f0945a7affb6c823de"
}


==> anc/code_supplement/paper/verify_code_supplement.py <==
"""Recompute fixed-orientation CivilComments and TweetEval numeric results."""

from __future__ import annotations

import hashlib
import json
import sys
from pathlib import Path

import numpy as np
from scipy.spatial.distance import cdist
from sklearn.linear_model import LogisticRegression
from sklearn.metrics import roc_auc_score

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT / "src"))

from utils.radial_analysis import RadialModel, SEEDS, matched_aurocs, matched_indices, radial_decomposition

INTERVENTIONS = {
    "ToxicChat": (0.45686784599375646, 0.5720083246618107, 0.7344476801376368, -2.436518429377007),
    "HateSpeech": (0.44420564752940433, 0.5450040475548008, 0.38169362455261346, -2.0751501311995204),
    "Jailbreak": (0.6574074074074073, 0.6851851851851852, 4.0644702868826625, -1.0782989906053602),
    "Spam": (0.7417736154468726, 0.6362354029367557, 5.0889214966082195, 4.335355842647011),
    "CivilValidation": (0.47765055235716636, 0.5419914356369929, 0.1367141105968194, -1.8628135294744403),
    "CivilTest": (0.46746196658530426, 0.4881446742698426, 0.1832004503430727, -0.5287691812491051),
}
READOUTS = {
    "ToxicChat": (0.45686784599375646, 0.5367845993756504, 0.6557752341311135),
    "HateSpeech": (0.44420564752940433, 0.5467056078474946, 0.6435993079474929),
    "CivilTest": (0.46746196658530426, 0.5239749915832002, 0.554672376062621),
}
ENDPOINTS = {
    "ToxicChat": (0.30244536940686784, 0.45686784599375646, (0.06018392832844488, 0.2369202442756631)),
    "Jailbreak": (0.5839506172839506, 0.6574074074074073, (-0.14903533057851232, 0.2945052083333332)),
    "HateSpeech": (0.4862557737178775, 0.44420564752940433, (-0.09998658850904929, 0.014257836663552518)),
    "Spam": (0.8906231934327667, 0.7417736154468726, (-0.2193049062324725, -0.09355186816064187)),
}
INPUT_D2H = {"Spam": (0.9189, 0.5295783317943983), "Jailbreak": (0.836225, 0.4552731206057329)}
INTERVENTION_CHANGE_CI = {
    "ToxicChat": (0.03616734081553097, 0.2077494197302678),
    "HateSpeech": (0.02853408067697555, 0.14320879702106623),
    "Jailbreak": (-0.04153381178179334, 0.13838823259083036),
    "Spam": (-0.13962027370543903, -0.04635351029716122),
    "CivilValidation": (0.026239333897024736, 0.0951589442519796),
    "CivilTest": (-0.011360320405938217, 0.05445181933134651),
}


def verify_manifest() -> None:
    digests = json.loads((ROOT / "manifest.json").read_text())
    if not isinstance(digests, dict) or not digests:
        raise ValueError("missing or invalid supplement manifest")
    for name, expected in digests.items():
        path = (ROOT / name).resolve()
        if not path.is_relative_to(ROOT) or not path.is_file():
            raise ValueError(f"missing or unsafe supplement member: {name}")
        if hashlib.sha256(path.read_bytes()).hexdigest() != expected:
            raise ValueError(f"supplement checksum mismatch: {name}")


def check(name: str, actual: float, expected: float, tolerance: float = 1e-6) -> None:
    print(f"{name}: {actual:.6f} (reported {expected:.6f})", flush=True)
    if not np.isclose(actual, expected, atol=tolerance, rtol=0):
        raise AssertionError(f"{name}: numeric replay disagrees with reported result")


def check_intervention(name: str, reference: np.ndarray, values: np.ndarray,
                       labels: np.ndarray, lengths: np.ndarray) -> None:
    model = RadialModel.fit(reference)
    baseline, equalized, centroid, dispersion = INTERVENTIONS[name]
    check(f"{name} matched radial AUROC", float(np.mean(matched_aurocs(model.score(values), labels, lengths))),
          baseline)
    decomposition = radial_decomposition(model, values, labels, lengths)
    check(f"{name} centroid contribution", decomposition["delta_centroid"], centroid)
    check(f"{name} dispersion contribution", decomposition["delta_dispersion"], dispersion)
    equalized_aurocs = []
    mean_radius_differences = []
    for row in decomposition["per_seed"]:
        selected = matched_indices(labels, lengths, seed=row["seed"])
        matched_labels = labels[selected]
        adjusted = values[selected].copy()
        ood_mask = matched_labels == 1
        center = adjusted[ood_mask].mean(axis=0)
        scale = np.sqrt(row["id"]["dispersion"] / row["ood"]["dispersion"])
        adjusted[ood_mask] = center + scale * (adjusted[ood_mask] - center)
        adjusted_scores = model.score(adjusted)
        equalized_aurocs.append(roc_auc_score(matched_labels, adjusted_scores))
        mean_radius_differences.append(adjusted_scores[ood_mask].mean() - adjusted_scores[~ood_mask].mean())
    check(f"{name} equalized AUROC", float(np.mean(equalized_aurocs)), equalized)
    if name == "CivilTest":
        check("CivilTest equalized mean radius difference", float(np.mean(mean_radius_differences)), -0.0094, 1e-4)


def civil() -> None:
    for name, path in (("CivilTest", "numeric/civil.npz"),
                       ("CivilValidation", "numeric/civil_validation.npz")):
        with np.load(ROOT / path, allow_pickle=False) as data:
            reference, id_features, ood_features = data["reference"], data["id"], data["ood"]
            labels, lengths = data["labels"], data["lengths"]
        values = np.concatenate((id_features, ood_features))
        if name == "CivilTest":
            if len(reference) != 500 or len(values) != 2000 or len(labels) != len(lengths):
                raise ValueError("unexpected CivilComments test cohort sizes")
            check("CivilTest raw radial AUROC", roc_auc_score(labels, RadialModel.fit(reference).score(values)),
                  0.495607)
        check_intervention(name, reference, values, labels, lengths)


def confirmation() -> None:
    for name in ("ToxicChat", "HateSpeech", "Jailbreak", "Spam"):
        with np.load(ROOT / f"numeric/{name}.npz", allow_pickle=False) as data:
            reference, values, labels, lengths = (data[key] for key in ("reference", "values", "labels", "lengths"))
        check_intervention(name, reference, values, labels, lengths)


def readout() -> None:
    with np.load(ROOT / "numeric/readout.npz", allow_pickle=False) as data:
        for task, targets in READOUTS.items():
            scores = data[f"{task}_scores"]
            labels, lengths = data[f"{task}_labels"], data[f"{task}_lengths"]
            if scores.shape != (len(labels), 3) or len(labels) != len(lengths):
                raise ValueError(f"unexpected readout rows for {task}")
            for arm, column, target in zip(("radius", "scalar", "vector"), range(3), targets, strict=True):
                actual = float(np.mean(matched_aurocs(scores[:, column], labels, lengths)))
                check(f"{task} {arm} readout AUROC", actual, target)
        draws = data["civil_bootstrap_estimates"]
        if draws.shape != (1000, 8):
            raise ValueError("incomplete CivilTest readout bootstrap")
        interval = np.quantile(draws[:, 0], (0.025, 0.975))
        for bound, target in zip(interval, (-0.030291042571747393, 0.07802431486361246), strict=True):
            check("CivilTest vector-minus-scalar interval", bound, target)


def endpoints() -> None:
    with np.load(ROOT / "numeric/endpoints.npz", allow_pickle=False) as data:
        for task, (endpoint, trajectory, interval) in ENDPOINTS.items():
            scores = data[f"{task}_distances"]
            labels, lengths = data[f"{task}_labels"], data[f"{task}_lengths"]
            draws = data[f"{task}_bootstrap_aurocs"]
            if scores.shape != (len(labels), 2) or len(labels) != len(lengths) or draws.shape != (1000, 2):
                raise ValueError(f"unexpected endpoint rows for {task}")
            for arm, column, expected in (("endpoint", 0, endpoint), ("trajectory", 1, trajectory)):
                actual = float(np.mean(matched_aurocs(scores[:, column], labels, lengths)))
                check(f"{task} {arm} paired AUROC", actual, expected)
            for bound, expected in zip(np.quantile(draws[:, 1] - draws[:, 0], (0.025, 0.975)), interval, strict=True):
                check(f"{task} trajectory-minus-endpoint interval", bound, expected)


def length_control() -> None:
    with np.load(ROOT / "numeric/input_d2h.npz", allow_pickle=False) as data:
        for task, (raw, matched) in INPUT_D2H.items():
            scores, labels, lengths = (data[f"{task}_{field}"] for field in ("scores", "labels", "lengths"))
            if scores.shape != labels.shape or labels.shape != lengths.shape:
                raise ValueError(f"unexpected Input-D2H rows for {task}")
            check(f"{task} Input-D2H raw AUROC", roc_auc_score(labels, scores), raw)
            check(f"{task} Input-D2H matched AUROC", float(np.mean(matched_aurocs(scores, labels, lengths))),
                  matched)


def intervention_intervals() -> None:
    with np.load(ROOT / "numeric/intervention_draws.npz", allow_pickle=False) as data:
        for task, expected_interval in INTERVENTION_CHANGE_CI.items():
            draws = data[task]
            if draws.shape != (1000, 3) or not np.isfinite(draws).all():
                raise ValueError(f"invalid paired intervention draws for {task}")
            for bound, expected in zip(np.percentile(draws[:, 2], (2.5, 97.5)), expected_interval, strict=True):
                check(f"{task} paired AUROC change interval", bound, expected)


def irony() -> None:
    with np.load(ROOT / "numeric/irony.npz", allow_pickle=False) as data:
        features, roles, labels, lengths = (data[name] for name in ("features", "roles", "labels", "lengths"))
    if features.shape != (1632, 9) or tuple(np.bincount(roles)) != (250, 300, 300, 472, 310):
        raise ValueError("unexpected TweetEval cohort sizes")
    reference = features[roles == 0]
    model = RadialModel.fit(reference, shrinkage=1e-3)
    standardized_reference = model.transform(reference)
    development = np.isin(roles, (1, 2))
    readout = LogisticRegression(C=1, solver="lbfgs", max_iter=1000)
    readout.fit(model.transform(features[development]), labels[development])
    test = roles >= 3
    test_features = features[test]
    distances = cdist(model.transform(test_features), standardized_reference, metric="euclidean")
    nearest = np.partition(distances, 9, axis=1)[:, :10].mean(axis=1)
    scores = (model.score(test_features), nearest,
              readout.decision_function(model.transform(test_features)), lengths[test])
    expected = (0.43481581685744014, 0.4149552549427679, 0.6135046826222684, 0.5004755463059313)
    for name, score, target in zip(("radius", "id_knn", "linear", "length"), scores, expected, strict=True):
        actual = float(np.mean(matched_aurocs(score, labels[test], lengths[test], seeds=SEEDS)))
        check(f"TweetEval {name} matched AUROC", actual, target)
    geometry = radial_decomposition(model, test_features, labels[test], lengths[test])
    check("TweetEval centroid contribution", geometry["delta_centroid"], 0.273, 0.001)
    check("TweetEval dispersion contribution", geometry["delta_dispersion"], -1.748, 0.001)
    test_scores = np.column_stack(scores)
    test_labels, test_lengths = labels[test], lengths[test]
    groups = [np.flatnonzero(test_labels == label) for label in (0, 1)]
    generator = np.random.default_rng(20260925)
    estimates = np.empty((1000, 5))
    for replicate in range(len(estimates)):
        sampled = np.concatenate([generator.choice(group, len(group), replace=True) for group in groups])
        draw_labels, draw_lengths = test_labels[sampled], test_lengths[sampled]
        selections = [matched_indices(draw_labels, draw_lengths, seed=seed) for seed in SEEDS]
        for column in range(4):
            estimates[replicate, column] = np.mean([
                roc_auc_score(draw_labels[rows], test_scores[sampled[rows], column]) for rows in selections])
        estimates[replicate, 4] = estimates[replicate, 1] - estimates[replicate, 0]
    targets = ((0.3963648894312193, 0.4739126430801249),
               (0.37851878550984663, 0.45870764828303845),
               (0.5791006130120893, 0.6601131523380583),
               (0.4945130371458943, 0.5050249468390514),
               (-0.03898031624620301, 0.005166127511991042))
    for arm, column, interval in zip(("radius", "id_knn", "linear", "length", "neighbor-minus-radius"),
                                      range(5), targets, strict=True):
        for bound, expected in zip(np.percentile(estimates[:, column], (2.5, 97.5)), interval, strict=True):
            check(f"TweetEval {arm} bootstrap interval", bound, expected)


if __name__ == "__main__":
    verify_manifest()
    civil()
    confirmation()
    readout()
    endpoints()
    length_control()
    intervention_intervals()
    irony()

==> anc/code_supplement/src/utils/radial_analysis.py <==
"""Shared fixed-orientation utilities for radial OOD score analysis.

The functions in this module never choose a score sign from evaluation labels.
Direction-agnostic sign selection, when needed for exploratory feature discovery,
is implemented explicitly by the calling experiment.
"""

from __future__ import annotations

from dataclasses import dataclass
from typing import Iterable, Sequence

import numpy as np
from sklearn.metrics import roc_auc_score
from sklearn.preprocessing import StandardScaler


SEEDS = (42, 123, 456, 789, 1337)
EPS = 1e-12

A_FEATURES = (
    "hs_cos_mean",
    "hs_cos_std",
    "hs_cos_min",
    "hs_cos_max",
    "hs_cos_range",
    "hs_churn_early",
    "hs_churn_late",
    "hs_churn_ratio",
)
D_FEATURES = ("repr_spread_slope", "repr_spread_std", "repr_spread_ratio")
F_FEATURES = (
    "comp_attn_ratio_mean",
    "comp_attn_ratio_std",
    "comp_align_mean",
    "comp_align_std",
    "comp_attn_ratio_shift",
)
G_FEATURES = (
    "hs_cos_at_p17",
    "hs_cos_at_p33",
    "hs_cos_at_p50",
    "hs_cos_at_p67",
    "hs_cos_at_p83",
)
DISCOVERY_FEATURES = A_FEATURES + D_FEATURES + F_FEATURES + G_FEATURES
SELECTED_FEATURES = (
    "hs_cos_mean",
    "hs_cos_min",
    "hs_churn_late",
    "hs_churn_ratio",
    "repr_spread_slope",
    "repr_spread_std",
    "comp_align_mean",
    "comp_attn_ratio_shift",
    "hs_cos_at_p17",
)
ADG7_FEATURES = tuple(name for name in SELECTED_FEATURES if name not in F_FEATURES)
ADG5_FEATURES = (
    "hs_cos_mean",
    "hs_cos_min",
    "hs_churn_late",
    "hs_churn_ratio",
    "repr_spread_ratio",
)


def stack_features(data, feature_names: Sequence[str]) -> np.ndarray:
    """Stack named one-dimensional arrays into a finite feature matrix."""

    matrix = np.column_stack([np.asarray(data[name], dtype=np.float64) for name in feature_names])
    if matrix.ndim != 2 or not np.all(np.isfinite(matrix)):
        raise ValueError("feature matrix must be finite and two-dimensional")
    return matrix


def evaluation_n_bins(labels: np.ndarray, maximum: int = 10) -> int:
    """Return the canonical adaptive bin count used by frozen evaluation."""

    labels = np.asarray(labels, dtype=int)
    counts = [int(np.sum(labels == value)) for value in (0, 1)]
    if min(counts) == 0:
        raise ValueError("both classes are required")
    return min(maximum, max(1, min(counts) // 10))


def matched_indices(
    labels: np.ndarray,
    lengths: np.ndarray,
    *,
    n_bins: int | None = None,
    seed: int = 42,
) -> np.ndarray:
    """Select equal class counts within pooled equal-frequency length bins."""

    labels = np.asarray(labels, dtype=int)
    lengths = np.asarray(lengths, dtype=float)
    if labels.shape != lengths.shape:
        raise ValueError("labels and lengths must have equal shape")
    if n_bins is None:
        n_bins = evaluation_n_bins(labels)
    if n_bins < 1:
        raise ValueError("n_bins must be positive")

    edges = np.percentile(lengths, np.linspace(0, 100, n_bins + 1))
    edges[-1] += 1.0
    rng = np.random.RandomState(seed)
    selected: list[int] = []
    for bin_index in range(n_bins):
        in_bin = (lengths >= edges[bin_index]) & (lengths < edges[bin_index + 1])
        id_indices = np.flatnonzero(in_bin & (labels == 0))
        ood_indices = np.flatnonzero(in_bin & (labels == 1))
        if len(id_indices) and len(ood_indices):
            keep = min(len(id_indices), len(ood_indices))
            selected.extend(rng.choice(id_indices, keep, replace=False).tolist())
            selected.extend(rng.choice(ood_indices, keep, replace=False).tolist())
    if len(selected) < 10:
        raise ValueError("fewer than 10 examples remain after length matching")
    return np.asarray(selected, dtype=int)


def matched_aurocs(
    scores: np.ndarray,
    labels: np.ndarray,
    lengths: np.ndarray,
    *,
    seeds: Iterable[int] = SEEDS,
    n_bins: int | None = None,
) -> tuple[float, ...]:
    """Evaluate a fixed score orientation on every matching seed."""

    scores = np.asarray(scores, dtype=float)
    labels = np.asarray(labels, dtype=int)
    lengths = np.asarray(lengths, dtype=float)
    if not (scores.shape == labels.shape == lengths.shape):
        raise ValueError("scores, labels, and lengths must have equal shape")
    if n_bins is None:
        n_bins = evaluation_n_bins(labels)
    values = []
    for seed in seeds:
        selected = matched_indices(labels, lengths, n_bins=n_bins, seed=int(seed))
        values.append(float(roc_auc_score(labels[selected], scores[selected])))
    return tuple(values)


@dataclass(frozen=True)
class RadialModel:
    """ID-fitted feature standardization and radial precision geometry."""

    scaler: StandardScaler
    location: np.ndarray
    precision: np.ndarray
    shrinkage: float | None

    @classmethod
    def fit(
        cls,
        reference: np.ndarray,
        *,
        shrinkage: float | None = 1e-3,
    ) -> "RadialModel":
        reference = np.asarray(reference, dtype=np.float64)
        if reference.ndim != 2 or len(reference) < 2:
            raise ValueError("reference must be a 2D matrix with at least two rows")
        if not np.all(np.isfinite(reference)):
            raise ValueError("reference must be finite")
        scaler = StandardScaler().fit(reference)
        standardized = scaler.transform(reference)
        location = standardized.mean(axis=0)
        centered = standardized - location
        covariance = centered.T @ centered / max(len(centered) - 1, 1)
        if shrinkage is None:
            precision = np.eye(reference.shape[1])
        else:
            if shrinkage < 0:
                raise ValueError("shrinkage must be non-negative")
            precision = np.linalg.pinv(
                covariance + float(shrinkage) * np.eye(reference.shape[1])
            )
        return cls(
            scaler=scaler,
            location=location,
            precision=precision,
            shrinkage=shrinkage,
        )

    def transform(self, values: np.ndarray) -> np.ndarray:
        values = np.asarray(values, dtype=np.float64)
        if values.ndim != 2 or values.shape[1] != len(self.location):
            raise ValueError("values have incompatible feature dimensions")
        return self.scaler.transform(values)

    def squared_radius(self, values: np.ndarray) -> np.ndarray:
        standardized = self.transform(values)
        delta = standardized - self.location
        return np.maximum(
            np.einsum("bi,ij,bj->b", delta, self.precision, delta),
            0.0,
        )

    def score(self, values: np.ndarray) -> np.ndarray:
        return np.sqrt(self.squared_radius(values))


def radial_decomposition(
    model: RadialModel,
    values: np.ndarray,
    labels: np.ndarray,
    lengths: np.ndarray,
    *,
    seeds: Iterable[int] = SEEDS,
    n_bins: int | None = None,
) -> dict:
    """Decompose OOD-minus-ID mean squared radius on matched samples."""

    labels = np.asarray(labels, dtype=int)
    lengths = np.asarray(lengths, dtype=float)
    standardized = model.transform(values)
    if n_bins is None:
        n_bins = evaluation_n_bins(labels)

    per_seed = []
    for seed in seeds:
        selected = matched_indices(labels, lengths, n_bins=n_bins, seed=int(seed))
        groups = {}
        for label, name in ((0, "id"), (1, "ood")):
            group = standardized[selected][labels[selected] == label]
            group_mean = group.mean(axis=0)
            offset = group_mean - model.location
            centroid = float(offset @ model.precision @ offset)
            residual = group - group_mean
            dispersion = float(
                np.mean(
                    np.einsum(
                        "bi,ij,bj->b", residual, model.precision, residual
                    )
                )
            )
            groups[name] = {
                "centroid": centroid,
                "dispersion": dispersion,
                "total": centroid + dispersion,
                "n": int(len(group)),
            }
        per_seed.append(
            {
                "seed": int(seed),
                "id": groups["id"],
                "ood": groups["ood"],
                "delta_centroid": groups["ood"]["centroid"]
                - groups["id"]["centroid"],
                "delta_dispersion": groups["ood"]["dispersion"]
                - groups["id"]["dispersion"],
                "delta_total": groups["ood"]["total"] - groups["id"]["total"],
            }
        )

    keys = ("delta_centroid", "delta_dispersion", "delta_total")
    return {
        "n_bins": int(n_bins),
        "matched_per_class": int(per_seed[0]["id"]["n"]),
        "per_seed": per_seed,
        **{
            key: float(np.mean([row[key] for row in per_seed]))
            for key in keys
        },
        **{
            f"{key}_std": float(np.std([row[key] for row in per_seed]))
            for key in keys
        },
    }


def stratified_bootstrap_ci(
    scores: np.ndarray,
    labels: np.ndarray,
    lengths: np.ndarray,
    *,
    n_bootstrap: int = 2000,
    random_seed: int = 20260829,
    seeds: Iterable[int] = SEEDS,
) -> dict:
    """Bootstrap the mean length-matched AUROC, resampling each class."""

    scores = np.asarray(scores, dtype=float)
    labels = np.asarray(labels, dtype=int)
    lengths = np.asarray(lengths, dtype=float)
    id_indices = np.flatnonzero(labels == 0)
    ood_indices = np.flatnonzero(labels == 1)
    if min(len(id_indices), len(ood_indices)) < 5:
        raise ValueError("at least five examples per class are required")

    rng = np.random.RandomState(random_seed)
    estimates = []
    for _ in range(n_bootstrap):
        sampled = np.concatenate(
            [
                rng.choice(id_indices, len(id_indices), replace=True),
                rng.choice(ood_indices, len(ood_indices), replace=True),
            ]
        )
        try:
            estimates.append(
                float(
                    np.mean(
                        matched_aurocs(
                            scores[sampled],
                            labels[sampled],
                            lengths[sampled],
                            seeds=seeds,
                        )
                    )
                )
            )
        except ValueError:
            continue
    if not estimates:
        raise ValueError("all bootstrap replicates failed length matching")
    low, high = np.percentile(estimates, [2.5, 97.5])
    return {
        "low": float(low),
        "high": float(high),
        "median": float(np.median(estimates)),
        "n_valid": int(len(estimates)),
        "n_requested": int(n_bootstrap),
    }


def permute_within_length_bins(
    labels: np.ndarray, lengths: np.ndarray, rng: np.random.RandomState
) -> np.ndarray:
    """Preserve class counts within the fixed pooled matching strata."""

    labels = np.asarray(labels, dtype=int)
    lengths = np.asarray(lengths, dtype=float)
    if labels.shape != lengths.shape or not np.all(np.isfinite(lengths)):
        raise ValueError("labels and finite lengths must have equal shape")
    n_bins = evaluation_n_bins(labels)
    edges = np.percentile(lengths, np.linspace(0, 100, n_bins + 1))
    edges[-1] += 1.0
    permuted = labels.copy()
    for bin_index in range(n_bins):
        indices = np.flatnonzero(
            (lengths >= edges[bin_index]) & (lengths < edges[bin_index + 1])
        )
        permuted[indices] = rng.permutation(labels[indices])
    return permuted


def permutation_pvalue(
    scores: np.ndarray,
    labels: np.ndarray,
    lengths: np.ndarray,
    *,
    n_permutations: int = 5000,
    random_seed: int = 20260829,
    seeds: Iterable[int] = SEEDS,
    within_length_bins: bool = False,
) -> dict:
    """Test matched AUROC under global or within-bin label exchangeability.

    Within-bin exchangeability controls the matching strata, not exact length.
    The default preserves the historical global-label analysis.
    """

    scores = np.asarray(scores, dtype=float)
    labels = np.asarray(labels, dtype=int)
    lengths = np.asarray(lengths, dtype=float)
    observed = float(np.mean(matched_aurocs(scores, labels, lengths, seeds=seeds)))
    observed_statistic = abs(observed - 0.5)
    rng = np.random.RandomState(random_seed)
    exceedances = 0
    valid = 0
    for _ in range(n_permutations):
        permuted = (
            permute_within_length_bins(labels, lengths, rng)
            if within_length_bins
            else rng.permutation(labels)
        )
        try:
            estimate = float(
                np.mean(matched_aurocs(scores, permuted, lengths, seeds=seeds))
            )
        except ValueError:
            continue
        valid += 1
        exceedances += abs(estimate - 0.5) >= observed_statistic - EPS
    return {
        "observed": observed,
        "p_value": float((exceedances + 1) / (valid + 1)),
        "n_valid": int(valid),
        "n_requested": int(n_permutations),
    }


def fixed_score_summary(
    scores: np.ndarray,
    labels: np.ndarray,
    lengths: np.ndarray,
    *,
    seeds: Iterable[int] = SEEDS,
) -> dict:
    """Summarize a score with its predefined orientation unchanged."""

    seeds = tuple(int(seed) for seed in seeds)
    if not seeds:
        raise ValueError("at least one matching seed is required")
    by_seed = matched_aurocs(scores, labels, lengths, seeds=seeds)
    selected = matched_indices(
        labels,
        lengths,
        n_bins=evaluation_n_bins(labels),
        seed=seeds[0],
    )
    return {
        "raw_auroc": float(roc_auc_score(labels, scores)),
        "matched_mean": float(np.mean(by_seed)),
        "matched_std": float(np.std(by_seed)),
        "matched_by_seed": list(by_seed),
        "n_bins": evaluation_n_bins(labels),
        "matched_per_class": int(np.sum(np.asarray(labels)[selected] == 0)),
        "n_id": int(np.sum(np.asarray(labels) == 0)),
        "n_ood": int(np.sum(np.asarray(labels) == 1)),
    }

